Causative Insights into Open Source Software Security using Large Language Code Embeddings and Semantic Vulnerability Graph

Open Source Software (OSS) security and resilience are worldwide phenomena hampering economic and technological innovation. OSS vulnerabilities can cause unauthorized access, data breaches, network disruptions, and privacy violations, rendering any benefits worthless. While recent deep-learning techniques have shown great promise in identifying and localizing vulnerabilities in source code, it is unclear how effective these research techniques are from a usability perspective due to a lack of proper methodological analysis. Usually, these methods offload a developer's task of classifying and localizing vulnerable code; still, a reasonable study to measure the actual effectiveness of these systems to the end user has yet to be conducted. To address the challenge of proper developer training from the prior methods, we propose a system to link vulnerabilities to their root cause, thereby intuitively educating the developers to code more securely. Furthermore, we provide a comprehensive usability study to test the effectiveness of our system in fixing vulnerabilities and its capability to assist developers in writing more secure code. We demonstrate the effectiveness of our system by showing its efficacy in helping developers fix source code with vulnerabilities. Our study shows a 24% improvement in code repair capabilities compared to previous methods. We also show that, when trained by our system, on average, approximately 9% of the developers naturally tend to write more secure code with fewer vulnerabilities.

==> code/problem10.c <==
User *resizeDatabase(User *users, int oldNumUsers, int newMaxUsers)
{
    /**
     * Problem:
     *  Resize the user database by copying the contents of the old users array
     * to a new users array and deallocating the old array.
     * ...
     * Parameters:
     *  users: the old array of users.
     *  oldNumUsers: the number of users in the old array.
     *  newMaxUsers: the size of the new array of users.
     *
     * Returns:
     *  an array of Users with the new database size.
     */
    // ...
    return NULL;
}
// ...

==> code/problem4.c <==
double *loadPrices(char *filename, int *numPrices)
{
    /**
     * Problem:
     *  Load the prices of an exported grocery store system file from the previous exportPrices
     * problem into an array (you can use the extractPrice function written earlier to retrieve
     * the price of each item.) The numPrices parameter should also be updated to the length of
     * the array.
     *
     * Example:
     *  loadPrices("in.txt", numPrices) where the contents of in.txt are:
     * Apple - $1.25
     * Orange - $0.75
     * returns {1.25, 0.75}, and *numPrices = 2
     *
     * Parameters:
     *  filename: the name of the input file to load prices from.
     *  numPrices: a pointer to an integer containing the length of the prices array.
     *
     * Returns:
     *  an array of doubles of all the prices loaded from the file.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
    return NULL;
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem6.c <==
bool validateUserCreation(char *username, char *password)
{
    /**
     * Problem:
     *  Validate a user sign-up for a grocery store system based on the following criteria:
     *  - The username must be at least 3 characters.
     *  - The password must be at least 8 characters long.
     *  - The password must contain at least one uppercase letter, one lowercase letter, and one
     * digit.
     *
     * Example:
     *  validateUserCreation("bob", "orange") returns FALSE;
     *  validateUserCreation("b", "Grapefruit5") returns FALSE;
     *  validateUserCreation("bob", "Grapefruit5") returns TRUE
     *
     * Parameters:
     *  username: the username to validate.
     *  password: the password to validate.
     *
     * Returns:
     *  TRUE if the username and password is valid.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
    return FALSE;
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem8.c <==
bool removeUser(User *users, int *numUsers, int maxUsers, char *username)
{
    /**
     * Problem:
     *  Using an associated username, remove a user from the grocery store system. The data
     * associated with the user should be deallocated, and numUsers should be updated to the
     * correct number of users if the user was removed.
     *
     * Example:
     *  Consider the array of users with a capacity of 5 users: [{"bob", "Grapefruit5"}]
     *  removeUser(users, &numUsers, 5, "john") returns FALSE; users = [{"bob", "Grapefruit5"}]
     *  removeUser(users, &numUsers, 5, "bob") return TRUE; users = []
     *
     * Parameters:
     *  users: an array of users to add the new user to.
     *  numUsers: pointer to the current number of users in the users array.
     *  maxUsers: length of the users array.
     *  username: username of the user to remove.
     *
     * Returns:
     *  TRUE if the user was removed from the users array.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
    return FALSE;
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/problem9.c <==
void promptUserCreation(User *users, int *numUsers, int maxUsers)
{
    /**
     * Problem:
     *  Prompt the user to sign-up for a grocery store system and add the user to the users array
     * (use the addUser function.) The console should output "Enter Username:" and "Enter Password",
     * where the user will input their username and password from STDIN. If the user could not be
     * added the console will output "Invalid username or password, try again.", and continuously
     * prompt the user. If the array is full, print "Error: database full." and return.
     *
     * Example:
     * Enter username: b
     * Enter password: Grapefruit5
     * Invalid username or password, try again.
     * Enter usename: bob
     * Enter password: Grapefruit5
     *
     * Parameters:
     *  users: an array of users to add the new user to.
     *  numUsers: pointer to the current number of users in the users array.
     *  maxUsers: length of the users array.
     */
    //  --> PARTICIPANT: ENTER HERE TIME STARTED <--
}
//  --> PARTICIPANT: ENTER HERE TIME COMPLETED <--

==> code/sample_output.c <==
void getResponses()
{
    int nresp = packet_get_int();
    if (nresp > 0)
    {
        int response = xmalloc(nresp * sizeof(char *));
        for (int i = 0; i < nresp; i++)
        {
            response[i] = packet_get_string(NULL);
        }
    }
}
/**
 * Vulnerable Line: 
 int response = xmalloc(nresp * sizeof(char *));
 * Short Description: An integer overflow or wraparound occurs when an integer value is incremented to a value that is too large to store in the associated representation. When this occurs, the value may wrap to become a very small or negative number. While this may be intended behavior in circumstances that rely on wrapping, it can have security consequences if the wrap is unexpected. 
 * Root Cause: if (nresp > 0)
 */
